Integration-by-parts reductions from unitarity cuts and algebraic geometry

We show that the integration-by-parts reductions of various two-loop integral topologies can be efficiently obtained by applying unitarity cuts to a specific set of subgraphs and solving associated polynomial (syzygy) equations.

==> anc/dbox.wl <==
(* ::Package:: *)

(* This package calcualte the IBP result of two-loop double box diagram *)


Print["Macaulay2 should be installed first."]
Print["Download and install the interface 'mathematicam2'\n from \n https://bitbucket.org/yzhphy/mathematicam2"]


<<MathematicaM2`


(* ::Section:: *)
(*Kinematics*)


s=1;
t=x s;


Gram=({
 {0, s/2, t/2},
 {s/2, 0, u/2},
 {t/2, u/2, 0}
})/.u->-t-s;
InvG=Inverse[Gram];


p1={0,s/2,t/2}/.u->-t-s;
p2={s/2,0,u/2}/.u->-t-s;
p4={t/2,u/2,0}/.u->-t-s;
p3=-p1-p2-p4//Simplify;
l1={x1,x2,x3};
l2={y1,y2,y3};


MP[v1_,v2_]:=v1.InvG.v2//Simplify
MP2[v_]:=MP[v,v];


numeric={x->-3};


Denominators={MP2[l1]-\[Lambda]11,MP2[l1-p1]-\[Lambda]11,MP2[l1-p1-p2]-\[Lambda]11,MP2[l2-p3-p4]-\[Lambda]22,MP2[l2-p4]-\[Lambda]22,MP2[l2]-\[Lambda]22,MP2[l1+l2]-\[Lambda]11-\[Lambda]22-2 \[Lambda]12}//Simplify;
AdditionalDeominators={MP2[l1+p4]/2-\[Lambda]11/2,MP2[l2+p1]/2-\[Lambda]22/2};
JointD=Join[Denominators,AdditionalDeominators];


(* This is a variable change which makes all denominators linear *)
variables={x1,x2,y3,y1,y2,x3,\[Lambda]11,\[Lambda]12,\[Lambda]22};
var={z1,z2,z3,z4,z5,z6,z7,z8,z9};
VariableRep=Solve[JointD==var,variables][[1]]//Simplify;
D[variables/.VariableRep,{var}]//Det//Simplify


(* This is the two-loop measure form *)
kernel=\[Lambda]11 \[Lambda]22-\[Lambda]12^2;
ker=4 s t (s+t)kernel/.VariableRep//Factor;


(* ::Section:: *)
(*Auxiliary functions for converting syzygies to IBPs*)


MatrixGen[dList_,varCut_]:=Table[Join[D[dList[[i]],{varCut}],Table[If[i==j,dList[[i]],0],{j,1,Length[dList]}]],{i,1,Length[dList]}];
reducedMatrix[dList_,powerList_,varCut_]:=MatrixGen[dList,varCut][[Complement[Table[j,{j,1,Length[dList]}],Flatten[Position[powerList,0]]]]];
Syzygy2IBP[list_,dList_,var_,powerList_]:=-powerList.Take[list,-Length[dList]]+ Div[Take[list,Length[var]],var];



Std[f1_,num_]:=Module[{f=f1,list,Trivialization,shift},
If[f==0,Return[0]];
Trivialization=#->1&/@var;
list=MonomialList[f,var]//Factor;
shift={1,1,1,1,1,1,1,0,0}-Exponent[num,var];
Return[Total[#*(Int@@(shift-Exponent[#,var]))&/@list]/.Trivialization];
];
FactorPickup[f_]:=Times@@((#[[1]]^#[[2]])&/@(Select[FactorList[f],Complement[Variables[#],{x,d}]=={}&]));
LTdegree[f_,var_,numeric_]:=Exponent[First[MonomialList[f/.numeric,var,DegreeReverseLexicographic]],var]//Total;


PowerCounting[monomial1_]:=Module[{monomial=monomial1,list,i},
	list=Exponent[monomial,{z1,z2,z3,z4,z5,z6,z7,z8,z9}];
	For[i=1,i<=7,i++,If[list[[i]]>0,list[[i]]--]];
	Return[Total[list]];
];
Integral2monomial[f_]:=z1 z2 z3 z4 z5 z6 z7 Times@@({z1,z2,z3,z4,z5,z6,z7,z8,z9}^-(f/.Int->List));


(* ::Section:: *)
(*Main Function for IBP Generating*)


Options[IntegralRed]={MaxPower->4,MonomialOrder->DegreeLexicographic,MinimalGens->True,SyzygyEquationOnly->False,SyzygyOnly->False,RawIBPOnly->False};
IntegralRed[CutProps1_,NumList1_,MIList1_,OptionsPattern[]]:=Module[{dList,dListShort,NumList=NumList1,CutProps=CutProps1,nProps,Cut,dListCut,varCut,k,n,num,FlagList,powerList,syz,m,ttt=AbsoluteTime[],timer=AbsoluteTime[],M,hiddenDen,BasisMonomial,ISP
,IBP,IBPgen,IBPfactor,degree,localPowerLimit,seeds,i,numDegree,IBPdegree,IntegralList,IBP1,BasisElementLimit,
MIList=MIList1,ReducedIBPs,PowerVariables,PowerLimit=OptionValue[MaxPower],IBPlist,IBPGen,
MOrder=OptionValue[MonomialOrder],MinimalGensFlag=OptionValue[MinimalGens],SyzygyEquationFlag=OptionValue[SyzygyEquationOnly],SyzygyFlag=OptionValue[SyzygyOnly],RawIBPFlag=OptionValue[RawIBPOnly],IBPsorted,deg,j
},

If[Intersection[CutProps,NumList]!={},Print["Wrong configuration: cut denominator appears on the numerator"];Return[-1];];
num=Times@@NumList;
dList=Join[{z1,z2,z3,z4,z5,z6,z7},{ker}];


nProps=7-Length[CutProps];
Cut=#->0&/@CutProps;
dListCut=(Select[dList,!MemberQ[CutProps,#]&])/.Cut;     (* Remaining propagators *)



varCut=Complement[var,CutProps];    (*  *)
k=Length[dListCut];
n=Length[varCut];

dListShort=Table[dListCut[[j]],{j,1,k-1}];   (* Excluding the kernel *)

Print["Remaining propagators: ",dListCut];
Print["Remaining variables: ",varCut];

numDegree=Total[Exponent[num,dListShort]];
powerList=Table[-1,{j,1,k-1}]+Exponent[num,dListShort];
powerList=Append[powerList,(d-6)/2];


Print["Degree of denominators: ",powerList];

FlagList=(If[#==0,0,1]&)/@powerList/.d->11/7;

hiddenDen=varCut[[Flatten[Position[powerList,0]]]];
BasisMonomial=Times@@hiddenDen;
ISP=Complement[varCut,FlagList dListCut];

Print["ISPs: ",ISP];



M=reducedMatrix[dListCut,powerList,varCut];

If[SyzygyEquationFlag==True,Return[M]];

syz=M2Syz[M,varCut,MonomialOrder->MOrder]//Transpose;  (* Generate the syzygies *)
Print["Generators of syzygies are found... ",AbsoluteTime[]-ttt," seconds "];
Print["The number of generators of syzygies ",syz//Length];
ttt=AbsoluteTime[];

If[SyzygyFlag==True,Return[syz]];


PowerVariables=Table[m[i],{i,1,Length[varCut]}];
IBP={};

IBPsorted=Table[{},{i,0,PowerLimit}];

For[i=1,i<=Length[syz],i++,

IBPGen=Syzygy2IBP[syz[[i]],dListCut,varCut,powerList]; (* Generate one IBP from the syzygies *)
IBPdegree=LTdegree[IBPGen,varCut,{}];
localPowerLimit=PowerLimit-numDegree-IBPdegree;

seeds=monomialAnsatz[varCut,localPowerLimit];


For[j=1,j<=Length[seeds],j++,
		IBP1=Syzygy2IBP[seeds[[j]] syz[[i]],dListCut,varCut,powerList];  (* Generate more IBPs from the syzygies *)

		
		If[IBP1==0,Continue[]];

		deg=Max[PowerCounting/@MonomialList[IBP1/.{d->11/2,x->3},varCut]]; 
        If[deg+numDegree>PowerLimit,Continue[]];     (*  Put the degree limit on the IBPs *)
    	AppendTo[IBPsorted[[deg+1]],Std[IBP1,num]];
	];
];


Print["IBPs are found... ",AbsoluteTime[]-ttt," seconds "];
Print["The number of IBPs generated: ",Length/@IBPsorted];



IntegralList=Complement[IBPsorted//Variables,{d,x}];
Print["The number of integrals involved ",Length[IntegralList]];

IntegralList=Join[SortBy[Complement[IntegralList,MIList],-PowerCounting[Integral2monomial[#]]&],MIList];    (*  Sort the integrals involved, high-degree first *)

Print["The number of integrals involved, modified by the master integral ordering ",Length[IntegralList]];


ttt=AbsoluteTime[];
 ReducedIBPs=IBPsorted[[1]];
 Global`IBPsort=IBPsorted;
Global`IntList=IntegralList;  

BasisElementLimit=Length[IntegralList]-Length[MIList];

(*
For[j=2,j<=PowerLimit-numDegree+1,j++,
ReducedIBPs=Join[ReducedIBPs,IBPsorted[[j]]];

ReducedIBPs=M2GroebnerBasis[ReducedIBPs,IntegralList];

Print["Rank ",j-1," IBPs are simplified... ",AbsoluteTime[]-ttt,"    Integrals: ",Complement[Variables[ReducedIBPs],{d,x}]//Length,"    Relations: ",ReducedIBPs//Length];
ttt=AbsoluteTime[];
];
*)



ttt=AbsoluteTime[];

(* Linear Reduce the IBP set, using Macaulay2, which is faster than RowReduce *)
ReducedIBPs=M2GroebnerBasis[Flatten[IBPsorted,1],IntegralList,OptionalInput->"Strategy=>LongPolynomial,MaxReductionCount=>4,Algorithm=>Homogeneous,BasisElementLimit=>"<>ToString[BasisElementLimit]]; 


Print["IBPs are simplified... ",AbsoluteTime[]-ttt," seconds"];

Print["The number of independent IBPs ",Length[ReducedIBPs]];

Print["Total time used: ",AbsoluteTime[]-timer];

Return[ReducedIBPs];


];


NameSpace={{sunset1,Int[0,1,0,0,1,0,1,0,0]},
{sunset2,Int[0,0,1,0,0,1,1,0,0]},
{sunset3,Int[1,0,0,1,0,0,1,0,0]},
{boxbub,Int[1,1,1,0,1,0,1,0,0]},
{bubbox,Int[0,1,0,1,1,1,1,0,0]},
{slashed1,Int[0,1,1,0,1,1,1,0,0]},
{slashed2,Int[1,1,0,1,1,0,1,0,0]},

{bubtri,Int[0,1,0,1,0,1,1,0,0]},
{tribub,Int[1,0,1,0,1,0,1,0,0]},

{dbub,Int[1,0,1,1,0,1,0,0,0]},
{dbox1,Int[1,1,1,1,1,1,1,0,0]},
{dbox2,Int[1,1,1,1,1,1,1,-1,0]}
};
rel=(#[[1]]->#[[2]])&/@NameSpace;
rep=(#[[2]]->#[[1]])&/@NameSpace;
MIs={sunset1,sunset2,sunset3,boxbub,bubbox,slashed1,slashed2,bubtri,tribub,dbub,dbox1,dbox2}/.rel;

MI={sunset1,sunset3,dbub,tribub,boxbub,slashed2,dbox2,dbox1};



sunset1MI={sunset1,boxbub,bubbox,slashed1,slashed2,dbox1,dbox2}/.rel;
sunset2MI={sunset2,slashed1,dbox1,dbox2}/.rel;
sunset3MI={sunset3,slashed2,dbox1,dbox2}/.rel;
dbubMI={dbub,dbox1,dbox2}/.rel;
bubtriMI={bubtri,bubbox,dbox1,dbox2}/.rel;
tribubMI={tribub,boxbub,dbox1,dbox2}/.rel;

symmetry={sunset2->sunset3,bubtri->tribub,slashed1->slashed2,bubbox->boxbub};


(* ::Section:: *)
(*The complete run *)


Timer=AbsoluteTime[];


sunset1IBP=IntegralRed[{z2,z5,z7},{},sunset1MI];


sunset2IBP=IntegralRed[{z3,z6,z7},{},sunset2MI,MonomialOrder->"GRevLex"];


sunset3IBP=IntegralRed[{z1,z4,z7},{},sunset3MI,MonomialOrder->"GRevLex"];


dbubIBP=IntegralRed[{z1,z3,z4,z6},{},dbubMI,MonomialOrder->"GRevLex"];


bubtriIBP=IntegralRed[{z2,z4,z6,z7},{},bubtriMI,MonomialOrder->"GRevLex"];


tribubIBP=IntegralRed[{z1,z3,z5,z7},{},tribubMI,MonomialOrder->"GRevLex"];


ssunset1=Solve[sunset1IBP==0,Complement[Variables[sunset1IBP],Join[{x,d},sunset1MI]]][[1]];
ssunset2=Solve[sunset2IBP==0,Complement[Variables[sunset2IBP],Join[{x,d},sunset2MI]]][[1]];
ssunset3=Solve[sunset3IBP==0,Complement[Variables[sunset3IBP],Join[{x,d},sunset3MI]]][[1]];
sdbub=Solve[dbubIBP==0,Complement[Variables[dbubIBP],Join[{x,d},dbubMI]]][[1]];
sbubtri=Solve[bubtriIBP==0,Complement[Variables[bubtriIBP],Join[{x,d},bubtriMI]]][[1]];
stribub=Solve[tribubIBP==0,Complement[Variables[tribubIBP],Join[{x,d},tribubMI]]][[1]];

SolutionSet={ssunset1,ssunset2,ssunset3,sdbub,sbubtri,stribub};


AbsoluteTime[]-Timer


(* ::Section:: *)
(*Merge all the cut information, to get the complete IBP reduction*)


Factor[MonomialList[#,MIs]]&/@(Int[1,1,1,1,1,1,1,0,-2]/.SolutionSet);
MonomialList[Total[Union[%//Flatten]]/.rep/.symmetry,MI]//Factor

